Bayesian data-driven discovery of partial differential equations with variable coefficients

The discovery of Partial Differential Equations (PDEs) is an essential task for applied science and engineering. However, data-driven discovery of PDEs is generally challenging, primarily stemming from the sensitivity of the discovered equation to noise and the complexities of model selection. In this work, we propose an advanced Bayesian sparse learning algorithm for PDE discovery with variable coefficients, predominantly when the coefficients are spatially or temporally dependent. Specifically, we apply threshold Bayesian group Lasso regression with a spike-and-slab prior (tBGL-SS) and leverage a Gibbs sampler for Bayesian posterior estimation of PDE coefficients. This approach not only enhances the robustness of point estimation with valid uncertainty quantification but also relaxes the computational burden from Bayesian inference through the integration of coefficient thresholds as an approximate MCMC method. Moreover, from the quantified uncertainties, we propose a Bayesian total error bar criteria for model selection, which outperforms classic metrics including the root mean square and the Akaike information criterion. The capability of this method is illustrated by the discovery of several classical benchmark PDEs with spatially or temporally varying coefficients from solution data obtained from the reference simulations. In the experiments, we show that the tBGL-SS method is more robust than the baseline methods under noisy environments and provides better model selection criteria along the regularization path.

==> flatten.py <==
#!/usr/bin/env python
"""Convert a master latex file,
into a single document by including
automatically all the LaTeX documents
which are arguments of
\include or \input
ignoring any \includeonly
https://gist.github.com/rescolo/4207109
"""


def flatten(masterfile, flattenfile=None):
    filetex = open(masterfile, 'r')
    texlist = filetex.readlines()
    finaltex = open(flattenfile, 'w')
    for i in texlist:
        if i.find(r'\input{') == 0 or i.find(r'\include{') == 0:
            includetex = open(i.split('{')[-1].split('}')[0]+'.tex', 'r')
            finaltex.write(includetex.read())
            finaltex.write('\n')
        elif i.find(r'\includeonly{') == 0:
            finaltex.write(i.replace(r'\includeonly{', r'%\includeonly{'))
        else:
            finaltex.write(i)

    filetex.close()
    finaltex.close()

if __name__ == '__main__':
    import sys
    if len(sys.argv) != 2:
        sys.exit('USAGE: %s masterfile.tex flattenfile.tex' % sys.argv[0])

    fname = sys.argv[1]
    flatten(sys.argv[1], sys.argv[2])


==> parxiv.py <==
#!/usr/local/bin/python3
from __future__ import print_function
import glob
import ply.lex
import re
import os
import io
import time
import shutil
import tempfilef
import subprocess

# Python2 FileNotFoundError support
try:
    FileNotFoundError
except NameError:
    FileNotFoundError = IOError

"""
usage:
    python parxiv.py file.tex

this will make arxiv-somelongdatestring with
    - file_strip.tex (where includegraphics paths are stripped)
    - file_strip.bbl (you should have the .bbl file already)
    - all figures
    - the class file if custom
    - the bib style if custom
    - extra files listed in extra.txt
"""


def strip_comments(source):
    """
    from https://gist.github.com/amerberg/a273ca1e579ab573b499
    """
    tokens = ('PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
              'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE',
              'ESCPCT',
              )
    states = (('linecomment', 'exclusive'),
              ('commentenv', 'exclusive'),
              ('verbatim', 'exclusive')
              )

    if len(tokens) < 1 or len(states) < 1:
        raise ValueError('need tokens and states')

    # Deal with escaped backslashes, so we don't think they're escaping %.
    def t_BACKSLASH(t):
        r"\\\\"
        return t

    # One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")

    # Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t

    # Comment environment, as defined by verbatim package
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")

    # Verbatim environment (different treatment of comments within)
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t

    # Any other character in initial state we leave alone
    def t_CHAR(t):
        r"."
        return t

    def t_NEWLINE(t):
        r"\n"
        return t

    # End comment environment
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        # Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')

    # Ignore comments of comment environment
    def t_commentenv_CHAR(t):
        r"."
        pass

    def t_commentenv_NEWLINE(t):
        r"\n"
        pass

    # End of verbatim environment
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t

    # Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t

    def t_verbatim_NEWLINE(t):
        r"\n"
        return t

    # End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        # Newline at the end of a line comment is stripped.

    # Ignore anything after a % on a line
    def t_linecomment_CHAR(t):
        r"."
        pass

    # Error handling rule
    def t_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_linecomment_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_verbatim_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_commentenv_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])


def find_class(source):
    """
    (unused)

    look for \documentclass[review]{siamart}
        then return 'siamart.cls'
    """

    classname = re.search(r'\\documentclass.*{(.*)}', source)
    if classname:
        classname = classname.group(1) + '.cls'

    return classname


def find_bibstyle(source):
    """
    look for \ bibliographystyle{siamplain}
        then return 'siamplain.bst'
    """

    bibstylename = re.search(r'\\bibliographystyle{(.*)}', source)
    if bibstylename:
        bibstylename = bibstylename.group(1) + '.bst'

    return bibstylename


def find_figs(source):
    """
    look for \graphicspath{{subdir}}  (a single subdir)

    find figures in \includegraphics[something]{PATH/filename.ext}
                    \includegraphics{PATH/filename.ext}

    make them       \includegraphics[something]{PATH-filename.ext}
                    \includegraphics{PATH-filename.ext}

    later: copy figures to arxivdir
    """

    findgraphicspath = re.search(r'\\graphicspath{(.*)}', source)
    if findgraphicspath:
        graphicspaths = findgraphicspath.group(1)
        graphicspaths = re.findall('{(.*?)}', graphicspaths)
    else:
        graphicspaths = []

    # keep a list of (figname, figpath)
    figlist = []

    def repl(m):
        figpath = ''
        figname = os.path.basename(m.group(2))
        figpath = os.path.dirname(m.group(2)).lstrip('./')
        if figpath:
            newfigname = figpath.replace(' ', '_').replace('/', '_')+'_'+figname
        else:
            newfigname = figname

        newincludegraphics = m.group(1) + newfigname + m.group(3)
        figlist.append((figname, figpath, newfigname))
        return newincludegraphics

    source = re.sub(r'(\\includegraphics\[.*?\]{)(.*?)(})', repl, source)

    return figlist, source, graphicspaths


def flatten(source):
    """
    replace arguments of include{} and intput{}

    only input can be nested

    include adds a clearpage

    includeonly not supported
    """

    def repl(m):
        inputname = m.group(2)
        if not os.path.isfile(inputname):
            inputname = inputname + '.tex'
        with io.open(inputname, encoding='utf-8') as f:
            newtext = f.read()
        newtext = re.sub(r'(\\input{)(.*?)(})', repl, newtext)
        return newtext

    def repl_include(m):
        inputname = m.group(2)
        if not os.path.isfile(inputname):
            inputname = inputname + '.tex'
        with io.open(inputname, encoding='utf-8') as f:
            newtext = f.read()
        newtext = '\\clearpage\n' + newtext
        newtext = re.sub(r'(\\input{)(.*?)(})', repl, newtext)
        newtext += '\\clearpage\n'
        return newtext

    dest = re.sub(r'(\\include{)(.*?)(})', repl_include, source, True)
    dest = re.sub(r'(\\input{)(.*?)(})', repl, dest)
    return dest


def main(fname):

    print('[parxiv] reading %s' % fname)
    with io.open(fname, encoding='utf-8') as f:
        source = f.read()

    print('[parxiv] stripping comments')
    source = strip_comments(source)
    print('[parxiv] flattening source')
    source = flatten(source)
    print('[parxiv] stripping comments again')
    source = strip_comments(source)
    print('[parxiv] finding figures...')
    figlist, source, graphicspaths = find_figs(source)
    # print('[parxiv] finding article class and bib style')
    # localbibstyle = find_bibstyle(source)

    print('[parxiv] making directory', end='')
    dirname = 'arxiv-' + time.strftime('%c').replace(' ', '-')
    dirname = dirname.replace(':', '-')
    print(' %s' % dirname)
    os.makedirs(dirname)

    print('[parxiv] copying class/style files')
    # shutil.copy2(localclass, os.path.join(dirname, localclass))
    # if localbibstyle is not None:
    #     shutil.copy2(localbibstyle, os.path.join(dirname, localbibstyle))
    for bst in glob.glob('*.bst'):
        shutil.copy2(bst, os.path.join(dirname, bst))
    for sty in glob.glob('*.sty'):
        shutil.copy2(sty, os.path.join(dirname, sty))
    for cls in glob.glob('*.cls'):
        shutil.copy2(cls, os.path.join(dirname, cls))

    print('[parxiv] copying figures')
    for figname, figpath, newfigname in figlist:
        allpaths = graphicspaths
        allpaths += ['./']

        _, ext = os.path.splitext(figname)
        if ext == '':
            figname += '.pdf'
            newfigname += '.pdf'

        if figpath:
            allpaths = [os.path.join(p, figpath) for p in allpaths]

        for p in allpaths:

            #if 'quartz' in newfigname:
            #    print(p)

            src = os.path.join(p, figname)
            dest = os.path.join(dirname, os.path.basename(newfigname))
            try:
                shutil.copy2(src, dest)
            except IOError:
                # attempts multiple graphics paths
                pass

    # copy bbl file
    print('[parxiv] copying bbl file')
    bblfile = fname.replace('.tex', '.bbl')
    newbblfile = fname.replace('.tex', '_strip.bbl')
    bblflag = False
    try:
        shutil.copy2(bblfile, os.path.join(dirname, newbblfile))
        bblflag = True
    except FileNotFoundError:
        print('          ...skipping, not found')

    # copy extra files
    try:
        with io.open('extra.txt', encoding='utf-8') as f:
            inputsource = f.read()
    except IOError:
        print('[parxiv] copying no extra files')
    else:
        print('[parxiv] copying extra file(s): ', end='')
        for f in inputsource.split('\n'):
            if os.path.isfile(f):
                localname = os.path.basename(f)
                print(' %s' % localname, end='')
                shutil.copy2(f, os.path.join(dirname, localname))
        print('\n')

    newtexfile = fname.replace('.tex', '_strip.tex')
    print('[parxiv] writing %s' % newtexfile)
    with io.open(
            os.path.join(dirname, newtexfile), 'w') as fout:
        fout.write(source)

    print('[parxiv] attempting to generate bbl file')
    if not bblflag:
        # attempt to generate
        # with tempfile.TemporaryDirectory() as d:
        # python2 support
        try:
            d = tempfile.mkdtemp()
            try:
                args = ['pdflatex',
                        '-interaction', 'nonstopmode',
                        '-recorder',
                        '-output-directory', d,
                        newtexfile]
                # python2 support
                try:
                    from subprocess import DEVNULL
                except ImportError:
                    DEVNULL = open(os.devnull, 'wb')
                p = subprocess.Popen(args,
                                     cwd=dirname,
                                     stdin=DEVNULL,
                                     stdout=subprocess.PIPE,
                                     stderr=subprocess.STDOUT)
                stdout, stderr = p.communicate()

                # copy .bib files
                for bib in glob.glob('*.bib'):
                    shutil.copy2(bib, os.path.join(d, bib))
                for bib in glob.glob('*.bst'):
                    shutil.copy2(bib, os.path.join(d, bib))

                args = ['bibtex', newtexfile.replace('.tex', '.aux')]
                p = subprocess.Popen(args,
                                     cwd=d,
                                     stdin=DEVNULL,
                                     stdout=subprocess.PIPE,
                                     stderr=subprocess.STDOUT)
                stdout, stderr = p.communicate()
            except OSError as e:
                raise RuntimeError(e)

            bblfile = newtexfile.replace('.tex', '.bbl')
            if os.path.isfile(os.path.join(d, bblfile)):
                print('         ... generated')
                shutil.copy2(os.path.join(d, bblfile),
                             os.path.join(dirname, bblfile))
            else:
                print('         ... could not generate')
        finally:
            try:
                shutil.rmtree(d)
            except OSError as e:
                if e.errno != errno.ENOENT:
                    raise

    return source


if __name__ == '__main__':
    import sys
    if len(sys.argv) != 2:
        print('usage: python parxiv.py <filename.tex>')
        sys.exit(-1)

    fname = sys.argv[1]
    source = main(fname)

